When the Score Becomes the Target: Rethinking Metric Validity in Autonomous Driving

Driving benchmark scores are increasingly used not only for evaluation but also as optimization targets. This raises a fundamental question: do score gains remain reliable evidence of driving improvement once the score itself is optimized? We address this question by examining how the scoring process responds to changes in driving behavior and whether the resulting gains persist under repeated execution and replanning. We decompose the process into execution, measurement, subscore mapping, and aggregation. Controlled interventions reveal substantial behavioral changes that receive little score response because distinctions are omitted, thresholded, or attenuated between requested and executed motion. Closed-loop comparisons further show that optimization gains can reverse when the execution interface changes, demonstrating their dependence on how requests are executed and returned as feedback. Together, these findings connect the behavioral distinctions preserved by a metric to the conditions under which its gains transfer. Metric validity under optimization therefore requires examining both what the scoring process measures and how the optimized behavior is executed.

==> figs/fig_closedloop_means_source.py <==
"""Render joint paired means; data/provenance in fig_closedloop_means_data.json.
References: Rougier legend-alternatives.py (direct labels), Matplotlib annotate.py
(offset-point annotations); tueplots ICLR sizing. No scene jitter or rescaling.
"""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import to_rgb
from matplotlib import font_manager
from tueplots import bundles, figsizes
HERE=Path(__file__).resolve().parent
for p in (Path.home()/'.local/share/fonts/arial').glob('*.TTF'):
    font_manager.fontManager.addfont(str(p))
plt.rcParams.update(bundles.iclr2024(usetex=False))
plt.rcParams.update({'font.family':'Arial','font.size':7,'axes.labelsize':7,
 'xtick.labelsize':6.5,'ytick.labelsize':6.5,'pdf.fonttype':42,
 'axes.spines.top':False,'axes.spines.right':False,'axes.linewidth':.55,
 'axes.edgecolor':'#A8ADB2','text.color':'#29343B','axes.labelcolor':'#29343B',
 'xtick.color':'#657078','ytick.color':'#657078','figure.constrained_layout.use':False})
width=figsizes.iclr2024()['figure.figsize'][0]*.415
fig,ax=plt.subplots(figsize=(width,1.24))
fig.subplots_adjust(left=.225,right=.985,bottom=.26,top=.98)
ax.axhline(0,color='#9BA4AA',lw=.65,ls=(0,(3,3)),zorder=0)
ax.axvline(0,color='#9BA4AA',lw=.65,ls=(0,(3,3)),zorder=0)
positions={'ReCogDrive-2B':(10,-1,'left','top'),'ReCogDrive-8B':(10,3,'left','bottom'),
 'Qwen-Drive':(10,-1,'left','top'),'NoRD':(10,0,'left','center'),'TOAD':(10,0,'left','center')}
for r in json.loads((HERE/'fig_closedloop_means_data.json').read_text())['records']:
    mean=np.array(r['mean'])
    # Uniform, equal-size circles encode planner identity, not uncertainty.
    # Preblend with white: 60% original color, between the former 16% and 100%.
    fill=.60*np.array(to_rgb(r['color']))+.40
    ax.scatter(*mean,s=180,marker='o',color=fill,edgecolors='none',zorder=3)
    dx,dy,ha,va=positions[r['method']]
    ax.annotate(r['method'],mean,xytext=(dx,dy),textcoords='offset points',ha=ha,va=va,fontsize=6.4,color=r['color'],zorder=5)
ax.set(xlim=(-.052,.25),ylim=(-.50,.21),xticks=[0,.1,.2],yticks=[-.4,-.2,0,.2],xlabel='Open-loop ΔPDMS',ylabel='Closed-loop ΔPDMS')
ax.tick_params(length=2.3,width=.5,pad=2)
ax.xaxis.labelpad=2
ax.yaxis.labelpad=2
for ext in ['pdf','png']:
    fig.savefig(HERE/f'fig_closedloop_means.{ext}',dpi=240,transparent=(ext=='pdf'),facecolor='white')
plt.close(fig)


==> figs/fig_closedloop_means_statistics.py <==
"""No model inference: statistics from saved paired scene scores."""
from pathlib import Path
import csv, json, hashlib
import numpy as np
import pandas as pd
import argparse
parser=argparse.ArgumentParser(description='Recompute matched NR means and paired-bootstrap covariance from saved results.')
parser.add_argument('--root',type=Path,required=True)
parser.add_argument('--archive',type=Path,required=True)
args=parser.parse_args()
ROOT=args.root.resolve();OUT=args.archive.resolve();OUT.mkdir(parents=True,exist_ok=True)
REPO=Path(__file__).resolve().parents[1]
pairs=[('ReCogDrive-2B','recogdrive_2b_il','recogdrive_2b_rl','cl_recogdrive_2b_il_286','cl_recogdrive_2b_rl_286','#c94f3d',286),('ReCogDrive-8B','recogdrive_8b_il','recogdrive_8b_rl','cl_recogdrive_8b_il_286','cl_recogdrive_8b_rl_286','#e0862b',286),('Qwen-Drive','qwendrive_sft_reason','qwendrive_rl_reason','cl_qwendrive_sft_reason','cl_qwendrive_rl_reason','#8c5ab0',287),('NoRD','nord_base','nord_rl','cl_nord_base','cl_nord_rl','#2a78d6',288),('TOAD','toad_toad_nav1_bouquet_frozen','toad_toad_nav1_bouquet_cem','cl_toad_frozen','cl_toad_cem','#1b7f79',288)]
records=[];inputs={};paired=[]
for name,ob,ot,cb,ct,color,n in pairs:
 series=[]
 for ck in [ob,ot]:
  p=ROOT/(f'logs/phase14/v1_pdms_rows_{ck}_2hz_f288.csv' if ck.startswith('qwen') else f'logs/phase12/v1_pdms_rows_{ck}_f288.csv')
  d=pd.read_csv(p);series.append(d[d.selector=='A'].set_index('token').score);inputs[str(p.relative_to(ROOT))]=hashlib.sha256(p.read_bytes()).hexdigest()
 for ck in [cb,ct]:
  p=ROOT/f'data/closed_loop_exps/{ck}/navtest_failures_NR/WE_output/openscene_format/all_scenes_pdm_averages_NR.csv'
  d=pd.read_csv(p);d=d[d.token!='overall_average'].copy();d.token=d.token.str.rsplit('-',n=1).str[-1];series.append(d.drop_duplicates('token',keep='last').set_index('token').score);inputs[str(p.relative_to(ROOT))]=hashlib.sha256(p.read_bytes()).hexdigest()
 d=pd.concat(series,axis=1,join='inner').sort_index();d.columns=['ob','ot','cb','ct'];assert len(d)==n and d.notna().all().all()
 xy=np.column_stack([d.ot-d.ob,d.ct-d.cb]);rng=np.random.default_rng(20260925);boot=xy[rng.integers(0,n,size=(5000,n))].mean(axis=1);cov=np.cov(boot.T);mean=xy.mean(axis=0)
 records.append(dict(method=name,n=n,color=color,mean=mean.tolist(),bootstrap_covariance=cov.tolist(),marginal_95ci=np.quantile(boot,[.025,.975],axis=0).tolist()))
 for tok,v in zip(d.index,xy):paired.append(dict(method=name,token=tok,open_loop_delta=v[0],closed_loop_delta=v[1]))
manifest=dict(bootstrap_resamples=5000,seed=20260925,bootstrap_unit='matched scene; joint resampling of OL and NR CL deltas',ellipse='95% normal-approximation joint mean region from paired-bootstrap covariance; chi2 df=2 quantile 5.991464547',axis_units='raw PDMS difference; no normalization',colors='Copied exactly from existing fig_closedloop.pdf vector fills',records=records,source_hashes=inputs)
(REPO/'figs/fig_closedloop_means_data.json').write_text(json.dumps(manifest,indent=2)+'\n')
pd.DataFrame(paired).to_csv(OUT/'matched_scene_deltas.csv',index=False)
print(json.dumps(records,indent=2))


==> figs/fig_qualitative_selected_source.py <==
#!/usr/bin/env python3
"""Phase 11: the qualitative figure. One row per scene, front camera and BEV side by side."""

from __future__ import annotations

import sys
from pathlib import Path

sys.path.insert(0, '/home/e2eadp/projects/goodharts/scripts/phase5')
import phase5_common as p5

p5.set_env_before_scientific_imports(single_thread=True)

import argparse

import numpy as np

EXP9 = p5.ROOT / "data/navsim_workspace/exp/phase9"
OUT = Path('/home/e2eadp/projects/goodharts/docs/paper/figure2_7_swap_20260925_012146')
C = {"v1": "#9EBF88", "v2": "#F86762", "human": "#8E9EA7"}
LABEL = {"v1": "DiffusionDrive", "v2": "DiffusionDriveV2", "human": "Human"}
METHODS = [("v1", "dd_baseline", "trajectory"), ("v2", "ddv2_sel", "trajectory"),
           ("human", "dd_baseline", "human")]
TEXT, MUTED = "#1a1a19", "#6b6a63"


def project(points_xyz, camera, eps=1e-3):
    pts = np.asarray(points_xyz, dtype=np.float64)
    r_inv = np.linalg.inv(camera.sensor2lidar_rotation)
    t = camera.sensor2lidar_translation @ r_inv.T
    rt = np.eye(4)
    rt[:3, :3] = r_inv.T
    rt[3, :3] = -t
    viewpad = np.eye(4)
    viewpad[: camera.intrinsics.shape[0], : camera.intrinsics.shape[1]] = camera.intrinsics
    hom = np.concatenate([pts, np.ones((len(pts), 1))], axis=-1)
    cam = (viewpad @ rt.T @ hom.T).T
    return cam[:, :2] / np.maximum(cam[:, 2:3], eps), cam[:, 2] > eps


def smoothing_disp(poses):
    """Max displacement produced by one three-point moving average, in metres."""
    xy = np.asarray(poses, dtype=np.float64)[:, :2]
    sm = xy.copy()
    sm[1:-1] = (xy[:-2] + xy[1:-1] + xy[2:]) / 3.0
    return float(np.linalg.norm(sm - xy, axis=1).max())


def jitter(poses):
    xy = np.vstack([[0.0, 0.0], np.asarray(poses, dtype=np.float64)[:, :2]])
    step = np.diff(xy, axis=0)
    h = np.unwrap(np.arctan2(step[:, 1], step[:, 0]))
    return float(np.abs(np.diff(np.diff(h))).sum())


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--tokens", nargs="+", required=True)
    parser.add_argument("--sample-label", default="f288")
    parser.add_argument("--name", default="fig_qualitative.pdf")
    args = parser.parse_args()

    p5.configure_navsim_imports()

    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    from matplotlib import font_manager
    for font_path in (Path.home()/".local/share/fonts/arial").glob("*.TTF"):
        font_manager.fontManager.addfont(str(font_path))
    plt.rcParams["font.family"] = ["Arial"]
    plt.rcParams["axes.unicode_minus"] = False
    plt.rcParams["pdf.fonttype"] = 42

    from hydra import compose, initialize_config_dir
    from hydra.utils import instantiate
    from navsim.common.dataclasses import SensorConfig, Trajectory
    from navsim.common.dataloader import SceneLoader
    from navsim.visualization.bev import add_configured_bev_on_ax, add_trajectory_to_bev_ax
    from navsim.visualization.plots import configure_bev_ax
    from omegaconf import open_dict

    config_dir = p5.DRIVOR_ROOT / "navsim/planning/script/config/pdm_scoring"
    with initialize_config_dir(version_base=None, config_dir=str(config_dir.resolve())):
        cfg = compose(config_name="default_run_pdm_score",
                      overrides=["train_test_split=navtest", "worker=sequential"])
    with open_dict(cfg):
        cfg.train_test_split.scene_filter.tokens = list(args.tokens)
        cfg.train_test_split.scene_filter.log_names = None
    loader = SceneLoader(
        data_path=Path(cfg.navsim_log_path), sensor_blobs_path=Path(cfg.sensor_blobs_path),
        scene_filter=instantiate(cfg.train_test_split.scene_filter),
        sensor_config=SensorConfig(cam_f0=[3], cam_l0=False, cam_l1=False, cam_l2=False,
                                   cam_r0=False, cam_r1=False, cam_r2=False, cam_b0=False,
                                   lidar_pc=False))

    n = len(args.tokens)
    # Layout (paper comment, 2026-09-02): front camera uncropped at its native aspect on the
    # left, the default square 64 m BEV on the right, no gap between them, all text inside the
    # BEV panel (per-method numbers top-left, legend top-right of the first row).
    probe = loader.get_scene_from_token(args.tokens[0]).frames[3].cameras.cam_f0.image
    cam_aspect = probe.shape[1] / probe.shape[0]           # width / height, native
    width_in = 5.5
    row_h = width_in / (cam_aspect + 1.0)                  # camera is cam_aspect*row_h wide, BEV row_h
    fig, axes = plt.subplots(n, 2, figsize=(width_in, row_h * n * 1.02),
                             gridspec_kw={"width_ratios": [cam_aspect, 1.0], "hspace": 0.02, "wspace": 0.0})
    axes = np.atleast_2d(axes)
    fig.subplots_adjust(left=0, right=1, top=1, bottom=0)

    for r, token in enumerate(args.tokens):
        poses = {k: np.asarray(np.load(EXP9 / "capture" / d / f"{token}.npz")[f], dtype=np.float64)
                 for k, d, f in METHODS}
        off = {k: np.load(EXP9 / "official" / d / args.sample_label / f"{token}.npz")
               for k, d in (("v1", "dd_baseline"), ("v2", "ddv2_sel"), ("human", "dd_baseline"))}
        pdms = {}
        for k, row in (("v1", "A"), ("v2", "A"), ("human", "H")):
            z = off[k]
            i = {str(a): int(b) for a, b in zip(z["selector_names"], z["selector_rows"])}[row]
            pdms[k] = float(z["scores"][i])

        scene = loader.get_scene_from_token(token)
        frame = scene.frames[3]
        camera = frame.cameras.cam_f0
        image = camera.image
        h, w = image.shape[:2]
        ax_cam = axes[r, 0]
        ax_cam.imshow(image)
        for k, _, _ in METHODS:
            xyz = np.column_stack([poses[k][:, 0], poses[k][:, 1], np.zeros(len(poses[k]))])
            px, ok = project(xyz, camera)
            if ok.sum() >= 2:
                ax_cam.plot(px[ok][:, 0], px[ok][:, 1], "-o", color=C[k], lw=1.1, ms=2.0,
                            mec="white", mew=0.4, zorder=10)
        ax_cam.set_xlim(0, w)
        ax_cam.set_ylim(h, 0)
        ax_cam.axis("off")

        ax_bev = axes[r, 1]
        add_configured_bev_on_ax(ax_bev, scene.map_api, frame)
        for k, _, _ in METHODS:
            add_trajectory_to_bev_ax(ax_bev, Trajectory(poses[k].astype(np.float32)),
                                     {"line_color": C[k], "line_color_alpha": 1.0, "line_width": 0.9,
                                      "line_style": "-", "marker": "o", "marker_size": 1.6,
                                      "marker_edge_color": C[k], "zorder": 20})
        configure_bev_ax(ax_bev)                            # native square 64 m x 64 m view
        ax_bev.set_xticks([])
        ax_bev.set_yticks([])
        for sp in ax_bev.spines.values():
            sp.set_color(MUTED)
            sp.set_linewidth(0.6)
        # per-method numbers inside the BEV, bottom-left (legend keeps the top-right): smoothing displacement / official PDMS
        lines = [f"{LABEL[k]}  {smoothing_disp(poses[k]):.2f} m / {pdms[k]:.3f}" for k, _, _ in METHODS]
        for j, (k, _, _) in enumerate(METHODS):
            ax_bev.text(0.03, 0.03 + 0.075 * (len(METHODS) - 1 - j), lines[j], transform=ax_bev.transAxes,
                        fontsize=5.6, color=C[k], ha="left", va="bottom", zorder=30,
                        bbox=dict(fc="white", ec="none", alpha=0.75, pad=0.8))
        if r == 0:
            from matplotlib.lines import Line2D
            handles = [Line2D([0], [0], color=C[k], lw=1.4, marker="o", ms=2.5, label=LABEL[k])
                       for k, _, _ in METHODS]
            ax_bev.legend(handles=handles, loc="upper right", fontsize=5.6, frameon=True,
                          framealpha=0.85, edgecolor="none", handlelength=1.4, borderpad=0.4,
                          labelspacing=0.3)

    OUT.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT / args.name, dpi=260)
    fig.savefig(OUT / (Path(args.name).stem + ".png"), dpi=220)   # no tight bbox: keep the 5.5 in text width
    print("wrote", OUT / args.name)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figs/fig_qualitative_source.py <==
#!/usr/bin/env python3
"""Render six selected, previously evaluated scenes; no inference or rescoring.
Uses the existing phase11 camera projection and archived official scores.
"""
from pathlib import Path
import argparse,sys,json,hashlib,subprocess
parser=argparse.ArgumentParser()
parser.add_argument('--project-root',type=Path,required=True)
parser.add_argument('--output-dir',type=Path,required=True)
parser.add_argument('--tokens',nargs='+',required=True)
args=parser.parse_args();root=args.project_root.resolve();out=args.output_dir.resolve();out.mkdir(parents=True,exist_ok=True)
sys.path.insert(0,str(root/'scripts/phase11'))
import render_qualitative as old
p5=old.p5;p5.configure_navsim_imports()
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import font_manager
for font_path in (Path.home()/'.local/share/fonts/arial').glob('*.TTF'):
 font_manager.fontManager.addfont(str(font_path))
from matplotlib.lines import Line2D
sys.path.insert(0,str(root/'third_party/src/tueplots'))
from tueplots import figsizes
from hydra import compose,initialize_config_dir
from hydra.utils import instantiate
from omegaconf import open_dict
from navsim.common.dataclasses import SensorConfig
from navsim.common.dataloader import SceneLoader
from navsim.visualization.bev import add_configured_bev_on_ax
C={'v1':'#9EBF88','v2':'#F86762','human':'#8E9EA7'}
LABEL={'v1':'DiffusionDrive v1','v2':'DiffusionDriveV2','human':'Human'}
plt.rcParams.update(figsizes.iclr2024(nrows=1,ncols=1,constrained_layout=False))
plt.rcParams.update({'font.family':'Arial','font.size':7,'pdf.fonttype':42,'ps.fonttype':42,'savefig.bbox':None})
config=p5.DRIVOR_ROOT/'navsim/planning/script/config/pdm_scoring'
with initialize_config_dir(version_base=None,config_dir=str(config)):
 cfg=compose(config_name='default_run_pdm_score',overrides=['train_test_split=navtest','worker=sequential'])
with open_dict(cfg):
 cfg.train_test_split.scene_filter.tokens=list(args.tokens)
 cfg.train_test_split.scene_filter.log_names=None
loader=SceneLoader(data_path=Path(cfg.navsim_log_path),sensor_blobs_path=Path(cfg.sensor_blobs_path),scene_filter=instantiate(cfg.train_test_split.scene_filter),sensor_config=SensorConfig(cam_f0=[3],cam_l0=False,cam_l1=False,cam_l2=False,cam_r0=False,cam_r1=False,cam_r2=False,cam_b0=False,lidar_pc=False))
width=plt.rcParams['figure.figsize'][0];height=7.45
fig=plt.figure(figsize=(width,height))
# Six equal image rows, each followed by a narrow, aligned data strip.
# GridSpec proportions follow Rougier complex-layout and Matplotlib gridspec examples.
ratios=[]
for i in range(6):ratios.extend([1,.15,.035] if i<5 else [1,.15])
gs=fig.add_gridspec(17,2,left=0,right=1,bottom=.005,top=.963,width_ratios=[2.04,1],height_ratios=ratios,wspace=.012,hspace=0)
fig.legend(handles=[Line2D([0],[0],color=C[k],lw=1.2,marker='o',ms=2.5,label=LABEL[k]) for k in ['v1','v2','human']],loc='upper center',bbox_to_anchor=(.5,1.002),ncol=3,frameon=False,fontsize=8,handlelength=1.7,columnspacing=2)
records=[]
for r,token in enumerate(args.tokens):
 print('Rendering',r+1,token,flush=True)
 poses={k:np.asarray(np.load(old.EXP9/'capture'/d/f'{token}.npz')[f],dtype=np.float64) for k,d,f in old.METHODS}
 stats={};paths=[]
 for k,d,sel in [('v1','dd_baseline','A'),('v2','ddv2_sel','A'),('human','dd_baseline','H')]:
  path=old.EXP9/'official'/d/'f288'/f'{token}.npz';paths.append(path)
  with np.load(path) as z:
   i={str(a):int(b) for a,b in zip(z['selector_names'],z['selector_rows'])}[sel]
   stats[k]={'pdms':float(z['scores'][i]),'smoothing_m':old.smoothing_disp(poses[k])}
 assert stats['v2']['pdms']>max(stats[k]['pdms'] for k in ['v1','human'])
 assert stats['v2']['smoothing_m']>max(stats[k]['smoothing_m'] for k in ['v1','human'])
 scene=loader.get_scene_from_token(token);frame=scene.frames[3];camera=frame.cameras.cam_f0
 ax=fig.add_subplot(gs[3*r,0]);im=camera.image;h,w=im.shape[:2]
 ax.imshow(im)
 for k in ['human','v1','v2']:
  xyz=np.column_stack([poses[k][:,:2],np.zeros(len(poses[k]))]);px,ok=old.project(xyz,camera)
  ax.plot(px[ok,0],px[ok,1],'-o',color=C[k],lw=.9,ms=2,mec='white',mew=.35,zorder=12)
 # Crop sky/foreground rather than stretch the camera image.
 ax.set_aspect('auto');box=ax.get_position(original=True);aspect=box.width*width/(box.height*height);crop_h=w/aspect
 ax.set_xlim(0,w);ax.set_ylim(h,h-crop_h);ax.set_aspect('auto');ax.axis('off')
 ax.text(.987,.975,f'({chr(97+r)})',transform=ax.transAxes,ha='right',va='top',fontsize=8,color='#222',bbox={'facecolor':'white','alpha':.9,'edgecolor':'none','pad':1.5})
 bev=fig.add_subplot(gs[3*r,1]);add_configured_bev_on_ax(bev,scene.map_api,frame)
 for k in ['human','v1','v2']:
  xy=np.vstack([[0,0],poses[k][:,:2]])
  bev.plot(xy[:,1],xy[:,0],'-o',color=C[k],lw=1.05,ms=2.25,mec='white',mew=.3,zorder=20)
 xy=np.vstack([np.array([[0.,0.]])]+[v[:,:2] for v in poses.values()]);lo=min(-3.,xy[:,0].min()-1.5);hi=xy[:,0].max()+2.5
 box=bev.get_position(original=True);aspect=box.width*width/(box.height*height)
 yr=hi-lo;xr=yr*aspect;mid=(xy[:,1].min()+xy[:,1].max())/2
 if np.ptp(xy[:,1])+4>xr:
  xr=np.ptp(xy[:,1])+4;yr=xr/aspect;hi=lo+yr
 bev.set_xlim(mid+xr/2,mid-xr/2);bev.set_ylim(lo,hi);bev.set_aspect('equal');bev.set_xticks([]);bev.set_yticks([])
 for sp in bev.spines.values():sp.set_visible(False)
 # A small scale bar makes the per-scene zoom explicit.
 scale=5 if yr>=20 else 2;xbar=mid+xr*.43;ybar=lo+yr*.075
 bev.plot([xbar,xbar-scale],[ybar,ybar],color='#555',lw=.7,zorder=40)
 bev.text(xbar-scale/2,ybar+yr*.028,f'{scale} m',ha='center',va='bottom',fontsize=5.5,color='#444',zorder=40)
 strip=fig.add_subplot(gs[3*r+1,:]);strip.set_axis_off()
 strip.text(.007,.48,'Smoothing (m) / PDMS',ha='left',va='center',fontsize=6.4,color='#444')
 for x,k in zip([.35,.57,.79],['v1','v2','human']):
  strip.plot([x,x+.025],[.48,.48],color=C[k],lw=1.6,transform=strip.transAxes)
  strip.text(x+.034,.48,f"{stats[k]['smoothing_m']:.2f} / {stats[k]['pdms']:.3f}",transform=strip.transAxes,ha='left',va='center',fontsize=7,color='#222')
 strip.set_xlim(0,1);strip.set_ylim(0,1)
 source_paths=paths+[old.EXP9/'capture'/d/f'{token}.npz' for d in ['dd_baseline','ddv2_sel']]
 records.append({'panel':chr(97+r),'token':token,'log_name':str(scene.scene_metadata.log_name),'values':stats,'camera_crop_pixels':[0,h-crop_h,w,h],'bev_xlim':list(bev.get_xlim()),'bev_ylim':list(bev.get_ylim()),'sources':[{'path':str(p.relative_to(root)),'sha256':hashlib.sha256(p.read_bytes()).hexdigest()} for p in source_paths]})
fig.savefig(out/'fig_qualitative.pdf',dpi=260)
fig.savefig(out/'fig_qualitative.png',dpi=220)
manifest={'excluded_main_figure_token':'18492b6ce9905b13','selection':'Illustrative selection: strictly higher v2 PDMS than both v1 and Human, all pass NC/DAC/TTC/comfort; visually inspect oscillatory geometry. Not a prevalence estimate.','colors':C,'font':'Arial','render_only':True,'scenes':records,'source_code_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'root_git_commit':subprocess.check_output(['git','rev-parse','HEAD'],cwd=root,text=True).strip(),'drivor_commit':subprocess.check_output(['git','rev-parse','HEAD'],cwd=p5.DRIVOR_ROOT,text=True).strip(),'command':sys.argv}
(out/'fig_qualitative_manifest.json').write_text(json.dumps(manifest,indent=2)+'\n')


==> figs/fig_teaser_spacing.py <==
"""Tighten reviewed Figure 1 whitespace without resizing its vector artwork.
Run with palette-extract Python (PyMuPDF). Original asset is pinned in Git.
"""
from pathlib import Path
import hashlib
import subprocess
import fitz

HERE = Path(__file__).resolve().parent
baseline = subprocess.check_output(['git', 'show', '37560f6:figs/fig_teaser.pdf'], cwd=HERE.parent)
assert hashlib.sha256(baseline).hexdigest() == '3b5b868cbb73158136d968ca6963b930f13268a003a8a2046ffc12a850480364'
source = fitz.open(stream=baseline, filetype='pdf')
doc = fitz.open()
p = doc.new_page(width=468, height=235)
# Preserve panel titles. Close the heading/body gap by 3 pt, and each
# panel's lower annotation/legend gap by a further 8 pt. All clips lie
# in whitespace; source and destination sizes are identical.
for box, dy in [((0, 0, 468, 19), 0),
                ((0, 19, 240, 203), -3),
                ((0, 203, 240, 244), -11),
                ((240, 19, 468, 223), -3),
                ((240, 223, 468, 244), -11)]:
    clip = fitz.Rect(box)
    dest = fitz.Rect(clip.x0, clip.y0 + dy, clip.x1, clip.y1 + dy)
    p.show_pdf_page(dest, source, 0, clip=clip)
doc.save(HERE / 'fig_teaser.pdf', garbage=4, deflate=True)

